Plots of the cumulative differences between observed and expected values of ordered Bernoulli variates

Many predictions are probabilistic in nature; for example, a prediction could be for precipitation tomorrow, but with only a 30 percent chance. Given both the predictions and the actual outcomes, "reliability diagrams" (also known as "calibration plots") help detect and diagnose statistically significant discrepancies between the predictions and the outcomes. The canonical reliability diagrams are based on histogramming the observed and expected values of the predictions; several variants of the standard reliability diagrams propose to replace the hard histogram binning with soft kernel density estimation using smooth convolutional kernels of widths similar to the widths of the bins. In all cases, an important question naturally arises: which widths are best (or are multiple plots with different widths better)? Rather than answering this question, plots of the cumulative differences between the observed and expected values largely avoid the question, by displaying miscalibration directly as the slopes of secant lines for the graphs. Slope is easy to perceive with quantitative precision even when the constant offsets of the secant lines are irrelevant. There is no need to bin or perform kernel density estimation with a somewhat arbitrary kernel.

==> plots/calibration.py <==
#!/usr/bin/env python3


import os
import random
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt


def cumulative(c, p, majorticks, minorticks, filename='cumulative.pdf',
               title='miscalibration is the slope as a function of $k/n$'):
    """
    Cumulative difference between observed and expected vals of Bernoulli vars

    Saves a plot of the difference between the normalized cumulative sums of c
    and the normalized cumulative sums of p, with majorticks major ticks
    and minorticks minor ticks on the lower axis, labeling the major ticks
    with the corresponding values from p.

    Parameters
    ----------
    c : array_like
        class labels (0 for incorrect and 1 for correct classification)
    p : array_like
        probabilities (must be in non-decreasing order)
    majorticks : int
        number of major ticks on the lower axis
    minorticks : int
        number of minor ticks on the lower axis
    filename : string, optional
        name of the file in which to save the plot
    title : string, optional
        title of the plot

    Returns
    -------
    None
    """

    def histcounts(nbins, x):
        # Counts the number of entries of x
        # falling into each of nbins equispaced bins.
        j = 0
        nbin = np.zeros(nbins)
        for k in range(len(x)):
            if x[k] > (j + 1) / nbins:
                j += 1
            nbin[j] += 1
        return nbin

    plt.figure()
    ax = plt.axes()
    # Accumulate and normalize c and p.
    e = np.cumsum(c) / len(c)
    f = np.cumsum(p) / len(p)
    # Plot the difference.
    plt.plot(np.insert(e - f, 0, [0]), 'k')
    # Make sure the plot includes the origin.
    plt.plot(0, 'k')
    # Add an indicator of the scale of 1/sqrt(n) to the vertical axis.
    lenscale = np.sqrt(np.sum(p * (1 - p))) / len(p)
    plt.plot(lenscale, 'k')
    plt.plot(-lenscale, 'k')
    kwargs = {
        'head_length': lenscale, 'head_width': len(p) / 20, 'width': 0,
        'linewidth': 0, 'length_includes_head': True, 'color': 'k'}
    plt.arrow(.1e-100, -lenscale, 0, 2 * lenscale, shape='left', **kwargs)
    plt.arrow(.1e-100, lenscale, 0, -2 * lenscale, shape='right', **kwargs)
    plt.margins(x=0, y=0)
    # Label the major ticks of the lower axis with the values of p.
    ps = [
        '{:.2f}'.format(x)
        for x in np.insert(p, 0, [0])[::(len(p) // majorticks)].tolist()]
    plt.xticks(np.arange(majorticks) * len(p) // majorticks, ps)
    if len(p) >= 300 and minorticks >= 50:
        # Indicate the distribution of p via unlabeled minor ticks.
        plt.minorticks_on()
        ax.tick_params(which='minor', axis='x')
        ax.tick_params(which='minor', axis='y', left=False)
        ax.set_xticks(np.cumsum(histcounts(minorticks, p)), minor=True)
    # Label the axes.
    plt.xlabel('$P_k$')
    plt.ylabel('$E(P_k) - F(P_k)$')
    plt.twiny()
    plt.xlabel('$k/n$')
    # Title the plot.
    plt.title(title)
    # Clean up the whitespace in the plot.
    plt.tight_layout()
    # Save the plot.
    plt.savefig(filename, bbox_inches='tight')
    plt.close()


def equiprob(c, p, nbins, filename='equiprob.pdf', n_resamp=0):
    """
    Reliability diagram with roughly equispaced average probabilities over bins

    Plots a reliability diagram with roughly equispaced average probabilities
    for the bins.

    Parameters
    ----------
    c : array_like
        class labels (0 for incorrect and 1 for correct classification)
    p : array_like
        probabilities (must be in non-decreasing order)
    nbins : int
        number of bins
    filename : string, optional
        name of the file in which to save the plot
    n_resamp : int, optional
        number of times to resample and plot an extra line for error bars

    Returns
    -------
    None
    """

    def bintwo(nbins, a, b):
        # Counts the number of entries falling into each of nbins
        # equispaced bins, and calculates the averages per bin of the arrays
        # a and b, returning -1 as the "average" for any bin that is empty.
        j = 0
        bina = np.zeros(nbins)
        binb = np.zeros(nbins)
        nbin = np.zeros(nbins)
        for k in range(len(p)):
            if p[k] > (j + 1) / nbins:
                j += 1
            bina[j] += a[k]
            binb[j] += b[k]
            nbin[j] += 1
        # Normalize the sum for each bin to compute the arithmetic average.
        bina = np.divide(bina, nbin, where=nbin != 0)
        bina[np.where(nbin == 0)] = -1
        binb = np.divide(binb, nbin, where=nbin != 0)
        binb[np.where(nbin == 0)] = -1
        return nbin, bina, binb

    plt.figure()
    for _ in range(n_resamp):
        # Resample from p, preserving the pairing of p with c.
        pc = np.asarray(
            [[p[k], c[k]] for k in np.random.randint(0, len(p), (len(p)))])
        perm = np.argsort(pc[:, 0])
        ps = pc[perm, 0]
        cs = pc[perm, 1]
        _, bincs, binps = bintwo(nbins, cs, ps)
        plt.plot(binps, bincs, 'gainsboro')
    _, binc, binp = bintwo(nbins, c, p)
    plt.plot(binp, binc, 'k*:')
    zeroone = np.asarray((0, 1))
    plt.plot(zeroone, zeroone, 'k')
    plt.xlim((0, 1))
    plt.ylim((0, 1))
    plt.xlabel('average of $P_k$ for $k$ in the bin')
    plt.ylabel('average of $C_k$ for $k$ in the bin')
    plt.title('reliability diagram')
    plt.tight_layout()
    plt.savefig(filename, bbox_inches='tight')
    plt.close()


def equisamp(c, p, nbins, filename='equisamp.pdf',
             title='reliability diagram (equal number of samples per bin)',
             n_resamp=0):
    """
    Reliability diagram with an equal number of samples per bin

    Plots a reliability diagram with an equal number of samples per bin.

    Parameters
    ----------
    c : array_like
        class labels (0 for incorrect and 1 for correct classification)
    p : array_like
        probabilities (must be in non-decreasing order)
    nbins : int
        number of bins
    filename : string, optional
        name of the file in which to save the plot
    title : string, optional
        title of the plot
    n_resamp : int, optional
        number of times to resample and plot an extra line for error bars

    Returns
    -------
    None
    """
    plt.figure()
    for _ in range(n_resamp):
        # Resample from p, preserving the pairing of p with c.
        pc = np.asarray(
            [[p[k], c[k]] for k in np.random.randint(0, len(p), (len(p)))])
        perm = np.argsort(pc[:, 0])
        ps = pc[perm, 0]
        cs = pc[perm, 1]
        bincs = np.sum(np.reshape(cs, (nbins, len(cs) // nbins)), axis=1)
        bincs = bincs * nbins / len(cs)
        binps = np.sum(np.reshape(ps, (nbins, len(ps) // nbins)), axis=1)
        binps = binps * nbins / len(ps)
        plt.plot(binps, bincs, 'gainsboro')
    binc = np.sum(np.reshape(c, (nbins, len(c) // nbins)), axis=1)
    binc = binc * nbins / len(c)
    binp = np.sum(np.reshape(p, (nbins, len(p) // nbins)), axis=1)
    binp = binp * nbins / len(p)
    plt.plot(binp, binc, 'k*:')
    zeroone = np.asarray((0, 1))
    plt.plot(zeroone, zeroone, 'k')
    plt.xlim((0, 1))
    plt.ylim((0, 1))
    plt.xlabel('average of $P_k$ for $k$ in the bin')
    plt.ylabel('average of $C_k$ for $k$ in the bin')
    plt.title(title)
    plt.tight_layout()
    plt.savefig(filename, bbox_inches='tight')
    plt.close()


if __name__ == '__main__':
    #
    # Generate directories with plots as specified via the code below,
    # with each directory named n_nbins_ip_iq
    # (where n, nbins, ip, and iq are defined in the code below).
    #
    # Set parameters.
    # minorticks is the number of minor ticks on the lower axis.
    minorticks = 100
    # majorticks is the number of major ticks on the lower axis.
    majorticks = 10
    # n is the number of samples.
    for n in [100, 1000, 10000]:
        # nbins is the number of bins for the reliability diagrams.
        for nbins in [10, 40]:
            if n == 100 and nbins == 40:
                nbins = 4
            # nbins must divide n evenly.
            assert n % nbins == 0

            # Construct predicted probabilities.
            pl = np.arange(0, 1, 1 / n) + 1 / (2 * n)
            ps = [pl, np.square(pl), np.sqrt(pl)]
            for ip, p in enumerate(ps):
                # The probabilities must be in non-decreasing order!
                p = np.sort(p)

                # Construct actual underlying probabilities for sampling.
                d = .4
                ql = -np.arange(-d, d, 2 * d / n) - d / n
                qo = 1 - p - np.sqrt(p * (1 - p)) * (1 - np.sin(5 / (1.1 - p)))
                qs = [ql, qo, d - np.abs(ql), np.zeros(n)]
                qs[2][(n // 2 - n // 50):(n // 2 + n // 50)] = 0
                for iq, q in enumerate(qs):

                    # Limit consideration to only a third of the ps and qs.
                    if iq != 3 and (ip + iq) % 3 != 0:
                        continue
                    if iq == 3 and ip != 1:
                        continue

                    # Set a unique directory for each collection of experiments
                    # (creating the directory if necessary).
                    dir = str(n) + '_' + str(nbins) + '_' + str(ip)
                    dir = dir + '_' + str(iq)
                    try:
                        os.mkdir(dir)
                    except FileExistsError:
                        pass
                    dir = dir + '/'

                    # Generate a sample of classifications into two classes,
                    # correct (class 1) and incorrect (class 0),
                    # avoiding numpy's random number generators
                    # that are based on random bits --
                    # they yield strange results for many seeds.
                    random.seed(987654321)
                    uniform = np.asarray([random.random() for _ in range(n)])
                    c = (uniform <= p + q).astype(float)

                    print(f'./{dir} is under construction....')

                    # Generate five plots.
                    filename = dir + 'cumulative.pdf'
                    cumulative(c, p, majorticks, minorticks, filename)
                    filename = dir + 'equiprob.pdf'
                    equiprob(c, p, nbins, filename, n_resamp=20)
                    filename = dir + 'equisamp.pdf'
                    equisamp(c, p, nbins, filename, n_resamp=20)
                    filename = dir + 'cumulative_exact.pdf'
                    cumulative(
                        p + q, p, majorticks, minorticks, filename,
                        title='exact expectations')
                    filename = dir + 'exact.pdf'
                    equisamp(p + q, p, n, filename, title='exact expectations')

